Giant non-equilibrium fluctuations in diffusion in freely-suspended liquid films

Experimental work has shown that non-equilibrium concentration fluctuations arise during free diffusion in fluids and theoretical analysis has been carried on. The results show that, in usual three-dimensional fluids, the phenomenon is extremely weak, in terms of amplitude of the fluctuations and of corrugation of the diffusion wave fronts. In this paper, we show that the phenomena strongly depends on the dimensionality of the system: by extending the theory to two dimensional systems, we show that the root mean square amplitude of the fluctuations and the wave front corrugation become much stronger. We also present an evaluation of the Hausdorf dimension of the expected fluctuations. Experimentally, two-dimensional liquid systems can be realised as freely suspended liquid films; experiments and theoretical works on diffusion in such systems showed that the dynamics is deeply affected by the viscous drag exerted by the fluids (e.g. air) surrounding the film. We provide an evaluation of the drag on the fluctuations. In particular, we study the case of a concentration profile that is initially gaussian: it can be directly compared with the results from a fluorescence recovery after photobleaching (FRAP) experiment. We propose that this theory and the related experiments can be relevant for describing the diffusion along the cellular membranes of living organisms.

==> fft.h <==
/*               FFT.H                         */
/*                                             */
/* Calcolo della trasformata di Fourier        */
/*                                             */
/* Uso:                                        */
/*                                             */
/* FFT(r,i);   Effettua la trasformata	       */
/* IFFT(r,i);  Effettua la trasformata inversa */
/*                                             */
/* r,i sono vettori o matrici, con dimensioni  */
/* potenze di due, di double.                  */
/* Esempio:                                    */
/* double tr[512][512],ti[512][512];  	       */
/* FFT(tr,ti); Effettua la trasformata         */
/* La normalizzazione viene fatta              */
/* durante la IFFT                             */


void VettoreFFT1d(int n,double *x,double *y)
{
	int m,l,le,le1,i,j,ip,nv2,nm1,k;
	double ur,ui,wr,wi,tr,ti,sr,si;

	m=(int)(log((double)n)/log(2)+0.3);
	le1=n;
	for (l=1;l<=m;l++)
	{
		le=le1;
		le1=le/2;
		ur=1.0;ui=0.0;
		wr=cos(M_PI/le1);wi=-sin(M_PI/le1);
		for (j=0;j<le1;j++)
		{
			for (i=j;i<n;i+=le)
			{
				ip=i+le1;
				tr=x[i]+x[ip];ti=y[i]+y[ip];
				sr=x[i]-x[ip];si=y[i]-y[ip];
				x[ip]=sr*ur-si*ui;y[ip]=sr*ui+si*ur;
				x[i]=tr;y[i]=ti;
			}
			tr=ur*wr-ui*wi;
			ui=ur*wi+ui*wr;
			ur=tr;
		}

	}

	nv2=n/2;
	nm1=n-1;
	j=0;
	for (i=0;i<nm1;i++)
	{
		if (i<j)
		{
			tr=x[j];ti=y[j];
			x[j]=x[i];y[j]=y[i];
			x[i]=tr;y[i]=ti;
		}
		k=nv2;
		while (k<j+1) {j=j-k;k/=2;}
		j+=k;
	}

}

void VettoreFFT(long n,long m,double *r,double *i)
{
	double *x,*y;
	long j,k;

	if (m>n) j=m;
	else j=n;

	x=(double *)calloc(j,sizeof(double));
	y=(double *)calloc(j,sizeof(double));

	for (j=0;j<n;j++)
	{
		for (k=0;k<m;k++) {x[k]=r[j+k*n];y[k]=i[j+k*n];}
		VettoreFFT1d((int)m,x,y);
		for (k=0;k<m;k++) {r[j+k*n]=x[k];i[j+k*n]=y[k];}
	}
	
	for (k=0;k<m;k++)
	{
		for (j=0;j<n;j++) {x[j]=r[j+k*n];y[j]=i[j+k*n];}
		VettoreFFT1d((int)n,x,y);
		for (j=0;j<n;j++) {r[j+k*n]=x[j];i[j+k*n]=y[j];}
	}

}


void VettoreIFFT1d(int n,double *x,double *y)
{
	int m,l,le,le1,i,j,ip,nv2,nm1,k;
	double ur,ui,wr,wi,tr,ti,sr,si;

	m=(int)(log((double)n)/log(2)+0.3);
	le1=n;
	for (l=1;l<=m;l++)
	{
		le=le1;
		le1=le/2;
		ur=1.0;ui=0.0;
		wr=cos(M_PI/le1);wi=sin(M_PI/le1);
		for (j=0;j<le1;j++)
		{
			for (i=j;i<n;i+=le)
			{
				ip=i+le1;
				tr=x[i]+x[ip];ti=y[i]+y[ip];
				sr=x[i]-x[ip];si=y[i]-y[ip];
				x[ip]=sr*ur-si*ui;y[ip]=sr*ui+si*ur;
				x[i]=tr;y[i]=ti;
			}
			tr=ur*wr-ui*wi;
			ui=ur*wi+ui*wr;
			ur=tr;
		}

	}

	nv2=n/2;
	nm1=n-1;
	j=0;
	for (i=0;i<nm1;i++)
	{
		if (i<j)
		{
			tr=x[j];ti=y[j];
			x[j]=x[i];y[j]=y[i];
			x[i]=tr;y[i]=ti;
		}
		k=nv2;
		while (k<j+1) {j=j-k;k/=2;}
		j+=k;
	}
	
	for (k=0;k<n;k++)
	{
		x[k]/=n;
		y[k]/=n;	
	}

}

void VettoreIFFT(long n,long m,double *r,double *i)
{
	double *x,*y;
	long j,k;

	if (m>n) j=m;
	else j=n;

	x=(double *)calloc(j,sizeof(double));
	y=(double *)calloc(j,sizeof(double));

	for (j=0;j<n;j++)
	{
		for (k=0;k<m;k++) {x[k]=r[j+k*n];y[k]=i[j+k*n];}
		VettoreIFFT1d((int)m,x,y);
		for (k=0;k<m;k++) {r[j+k*n]=x[k];i[j+k*n]=y[k];}
	}
	
	for (k=0;k<m;k++)
	{
		for (j=0;j<n;j++) {x[j]=r[j+k*n];y[j]=i[j+k*n];}
		VettoreIFFT1d((int)n,x,y);
		for (j=0;j<n;j++) {r[j+k*n]=x[j];i[j+k*n]=y[j];}
	}

}





#define FFT(r,i) GlobaleFFT((long)sizeof(r[0]),(long)sizeof(r),(double *)r,(double *)i)


void GlobaleFFT(long q,long w,double *r,double *i)
{
	long j,k;

	j=q/sizeof(double);
	k=w/sizeof(double);
	if (j==1) VettoreFFT1d(k,r,i);
	else
	{
		k/=j;
		VettoreFFT(j,k,r,i);
	}
}

#define IFFT(r,i) GlobaleIFFT((long)sizeof(r[0]),(long)sizeof(r),(double *)r,(double *)i)

void GlobaleIFFT(long q,long w,double *r,double *i)
{
	long j,k;

	j=q/sizeof(double);
	k=w/sizeof(double);
	if (j==1) VettoreIFFT1d(k,r,i);
	else
	{
		k/=j;
		VettoreIFFT(j,k,r,i);
	}
}


















==> function_f.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <gsl/gsl_sf_expint.h>
#include <gsl/gsl_complex_math.h>
#include <gsl/gsl_sf_erf.h>
#include <gsl/gsl_sf_pow_int.h>
#include <gsl/gsl_sf_gamma.h>
#include <gsl/gsl_sf_erf.h>

#define gamma 0.57721566490153286060651209008240243104215933593992

double cz = 2/sqrt(M_PI);
const int TERMS = 10;

double lf(double t) {
  return 0.5*log(2.)-0.5*log(2.)-0.5*t;
}


gsl_complex erfTaylor( gsl_complex z, int trunc ){
  gsl_complex res = gsl_complex_rect(0,0),
  num  = gsl_complex_rect(0,0),
  den  = gsl_complex_rect(1,0),
  snum = gsl_complex_rect(1,0),
  temp = gsl_complex_rect(0,0);
  for(int i = 0; i < trunc; i++){
     snum = gsl_complex_rect( cz * gsl_sf_pow_int(-1, i), 0 );
     num  = gsl_complex_mul(snum, gsl_complex_pow_real(z, 2*i+1));
     den  = gsl_complex_rect((2*i + 1)*gsl_sf_fact(i),0);
     temp = gsl_complex_div(num, den);
     res  = gsl_complex_add(res, temp);
  }
 
 return res;
}

double erfi(double x) {
  gsl_complex t, arg;
  arg = gsl_complex_rect(0, x);
  t   = erfTaylor( arg, TERMS );
  return GSL_IMAG(t);
}

double f(double x) {
  return sqrt(
	      exp(-x)*(-M_PI*erfi(sqrt(x))+gsl_sf_expint_Ei(x))
	      -gamma
	      +2*sqrt(M_PI*x)
	      -log(x)
	      )/sqrt(2*x);
}


double f_piu(double x) {
  double yt=sqrt(sqrt(1./sqrt(2.*x)));
  double in=sqrt(M_PI*x)*gsl_sf_erf(sqrt(x)*yt)+
    (exp(-x*pow(yt,2))-1.)/yt;
  return sqrt(in/x);
}



main() {
  
  printf("# t | log(f(exp(t)))\n\n");
  
  for (double t=-10.;t<6.;t+=0.1) 
    printf("%e %e\n", t, log(f(exp(t))));

  for (double t=6.3;t<10.;t+=0.1) 
    printf("%e %e\n", t, log(f_piu(exp(t))));

}


==> images.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>

#include "fft.h"

#define FW 256
#define FH 256

double r[FW][FH], i[FW][FH];

#define a (0.00256)
#define qc (16.)

double gauss() {
  double x;
  do {
    x=rand()*6./RAND_MAX-3.0;
  }
  while (exp(-pow(x,2)/2.)<rand()*1./RAND_MAX);
  return x;
}


// uno dei circostanti ha il dato valore?
int circ(int w[FW][FH], int x, int y, int val) {
  int r=0;
  for (int dx=-1;dx<=1;dx++) 
    for (int dy=-1;dy<=1;dy++) 
      if (!(dx==0 && dy==0) && x+dx>=0 && x+dx<FW && y+dy>=0 && y+dy<FH)
	r=r || (w[x+dx][y+dy]==val);
  return r;
}


void bordi(int w[FW][FH]) {
  
  while (1==1) {
    // Cerca un punto iniziale
    int x0=-10, y0=-10;
    for (int x=0;x<FW;x++) 
      for (int y=0;y<FH;y++)
	if (w[x][y]==1 && x0<0) { x0=x; y0=y; }
    if (x0<0) break;
    
    // Riempie l'area contigua
    w[x0][y0]=2;
    do {
      x0=-10;
      for (int x=0;x<FW;x++) 
	for (int y=0;y<FH;y++)
	  if (w[x][y]==1 && circ(w, x, y, 2)) {
	    w[x][y]=2;
	    x0=10;
	  }
      for (int x=FW-1;x>=0;x--) 
	for (int y=FH-1;y>=0;y--)
	  if (w[x][y]==1 && circ(w, x, y, 2)) {
	    w[x][y]=2;
	    x0=10;
	  }
    } while (x0>0);

    // Conta
    int h=0;
     for (int x=0;x<FW;x++) 
	for (int y=0;y<FH;y++)
	  if (w[x][y]==2) 
	    h++;
     if (h<50) 
       break;

    // Cerca il bordo
    for (int x=0;x<FW;x++) 
      for (int y=0;y<FH;y++)
	if (w[x][y]==2 && circ(w, x, y, 0)) 
	  w[x][y]=3;
    
    // Disegna il bordo
    while (1==1) {
      x0=-10;y0=-10;
      for (int x=0;x<FW;x++) 
	for (int y=0;y<FH;y++)
	  if (w[x][y]==3) { x0=x; y0=y; }
      if (x0<0) break;
      int x=x0; int y=y0;
      while (w[x][y]==3) {
	printf("%d %d\n", x, y);
	w[x][y]=4;
	for (int dx=-1;dx<=1;dx++) 
	  for (int dy=-1;dy<=1;dy++) 
	    if (!(dx==0 && dy==0) && x+dx>=0 && x+dx<FW && y+dy>=0 && y+dy<FH)
	      if (w[x+dx][y+dy]==3) { x0=x+dx; y0=y+dy; }
	x=x0; y=y0;
      }
      printf("\n");
    }

    // Cancella
    for (int x=0;x<FW;x++) 
      for (int y=0;y<FH;y++) {
	if (w[x][y]>=2) 
	  w[x][y]=0;
      }

  }

}



void fai(int tipo) {
  for (int x=0;x<FW;x++) 
    for (int y=0;y<FH;y++) {
      int qx=x; if (qx>FW/2) qx-=FW;
      int qz=y; if (qz>FH/2) qz-=FH;
      double v;
      double lq=sqrt(pow(qx,2)+pow(qz,2));
      if (tipo==0)
	v=(4.*pow(qx,2)+pow(qz,2))/pow(pow(qx,2)+pow(qz,2),5./2.);
      if (tipo==1)
	v=pow(qx,2)/pow(lq,6);
      if (tipo==2)
	v=pow(qx,2)/(pow(lq,5)*(qc+lq));
      v=sqrt(v);
      if (pow(qx,2)+pow(qz,2)>pow(FH/a,2)) v=0.;
      r[x][y]=gauss()*v;
      i[x][y]=gauss()*v;
    }
  r[0][0]=i[0][0]=0.;

  IFFT(r,i);

  double rms=0.;
  for (int y=0;y<FH;y++) 
    for (int x=0;x<FW;x++) 
      rms+=pow(r[x][y],2);
  rms=sqrt(rms/(FW*FH));

  double correzione;
  if (tipo==0)
    correzione=1./rms *sqrt(2.*a/FH/M_PI);
  if (tipo==1)
    correzione=1./rms / M_PI /sqrt(log(FH/a));
  if (tipo==2)
    correzione=1./rms / M_PI /sqrt(log(FH/a));

  // con gradiente
  for (int y=0;y<FH;y++) {
    for (int x=0;x<FW;x++)
      printf("%d ", (int)( (r[x][y]*correzione + y*1.0/FH )*1000.) );
    printf("\n");
  }
  printf("\n\n");

  // senza gradiente
  for (int y=0;y<FH;y++) {
    for (int x=0;x<FW;x++)
      printf("%d ", (int)( r[x][y]/rms*1000.) );
    printf("\n");
  }
  printf("\n\n");

  // iso-concentrazione
  int w[FW][FH];
  for (int y=0;y<FH;y++) 
    for (int x=0;x<FW;x++)
      w[x][y]=(r[x][y]*correzione + y*1.0/FH <0.5)?1:0;
  bordi(w);
  printf("\n\n");

}


int main() {
  fai(0);
  fai(1);
  fai(2);
}

